Path Planning Under Uncertainty to Localize mmWave Sources

In this paper, we study a navigation problem where a mobile robot needs to locate a mmWave wireless signal. Using the directionality properties of the signal, we propose an estimation and path planning algorithm that can efficiently navigate in cluttered indoor environments. We formulate Extended Kalman filters for emitter location estimation in cases where the signal is received in line-of-sight or after reflections. We then propose to plan motion trajectories based on belief-space dynamics in order to minimize the uncertainty of the position estimates. The associated non-linear optimization problem is solved by a state-of-the-art constrained iLQR solver. In particular, we propose a method that can handle a large number of obstacles (~300) with reasonable computation times. We validate the approach in an extensive set of simulations. We show that our estimators can help increase navigation success rate and that planning to reduce estimation uncertainty can improve the overall task completion speed.

==> data/ekf_los.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:



from pykalman import KalmanFilter
from filterpy.kalman import ExtendedKalmanFilter
import numpy as np
from numpy import linalg as LA
import random
from random import random
import math
import pylab as pl
import csv
import pandas as pd
import matplotlib.pyplot as plt
import random
import control
from losModel import los_model
from nlosModel import nlos_model
from nlosModelInv import nlos_model_inv
from nlosModelFull import nlos_model_full
from nlosModelFullInv import nlos_model_full_inv
font = {'family' : 'normal',
        'weight' : 'normal',
        'size'   : 20}
props = dict(boxstyle='round', facecolor='white', alpha=1)

plt.rc('font', **font)
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'

print_true = True

N = 2000

tx = np.zeros(2)
print("transponder position:",tx)
model_true = los_model()
# model_true = nlos_model(1,0,500)

# model = nlos_model_full()
# model = nlos_model(model_true.m,0,model_true.cy)
model = los_model()
dim_x = model.dim_x
dim_z = 2
dim_u = 2


# x0
# x = np.array([0.,-100.])
# x =200 * (np.random.rand(2) - 0.5)
x = np.array([20.,20.])
if dim_x > 2:
    x = np.array([0.,-100.,0.,0.])
    x[2] = model_true.m
    x[3] = model_true.cy

# control in cartesian coordinates
u = np.zeros((dim_u,1))

# initialize kalman filter with our state-transition and observation matrix
ekf = ExtendedKalmanFilter(dim_x=dim_x, dim_z=dim_z,dim_u=dim_u)
# ekf.x = np.array([100.,100,0,0])
offset = 0
if dim_x > 2:
    ekf.x = x + np.array([offset,offset,0,offset])
    ekf.x[2] = 0
else:
    # ekf.x = x + np.array([offset,offset])
    # ekf.x = np.zeros(2)
    ekf.x = np.array([-5.,-5.])

# initialze means and covariances
covariances = np.identity(dim_x)
filtered_state_means = np.zeros((dim_x + 2, N))
filtered_state_means[0:dim_x,0] = ekf.x

#initialize state
states = np.zeros((dim_x + 2, N))
states[0:dim_x,0] = x

#initialize measurements
measurements = np.zeros((dim_z, N))

# transponder position
transPos = np.zeros((2, N))
transPos[:,0] = tx
transPos_est = np.zeros((2, N))
filtered_tx = np.zeros((dim_x, N))
filtered_tx[:,0] = ekf.x[:] - x

mah = np.zeros(N)
aoa = np.zeros(N)
aoa_true = np.zeros(N)
#possible control
u_p = np.array([[0,1],[1,0],[1,1],[-1,-1],[0,-1],[-1,0],[1,-1],[-1,1]])


i=0
while i < N-1:
    print("====================== control iteration ",i," =========================")
    # movement in cartesian coordinates in the global transponder COS

    mag = 1
    u = mag * np.array((2*np.random.random()-1, 2*np.random.random()-1))
    # u = np.array((1,1))

    #update true cartesian state
    x = model_true.fx(x, u)

    aoa_ = model_true.getAoa(x)
    noise = np.random.normal(0,1,1)
    aoa_noise = aoa_ + 0.05 * noise[0]
    obs = model_true.hx_aoa(aoa_noise)

    # update filter
    ekf.F = model.Fx(x)
    ekf.B = model.Bx(x)
    ekf.predict_update(obs, model.Hx, model.hx, u=u)

    # # singularity handling, if too close too line do state jump into direction of movement
    # pr = model.get_pr(ekf.x)
    # prp = pr - ekf.x[0:2]
    # prp_nrm = np.linalg.norm(prp)
    # if prp_nrm < 1:
    #     print("prp_nrm", prp_nrm)
    #     if prp[0] >= 0:
    #         ekf.x[0] = ekf.x[0] + 200
    #     else:
    #         ekf.x[0] = ekf.x[0] - 200
    #     if prp[1] >= 0:
    #         ekf.x[1] = ekf.x[1] + 200
    #     else:
    #         ekf.x[1] = ekf.x[1] - 200

    # save data
    measurements[:,i+1] = obs
    states[0:dim_x,i+1] = x
    states[dim_x:dim_x+2,i+1] = model_true.get_pr(x)
    filtered_state_means[0:dim_x,i+1] = ekf.x
    filtered_state_means[dim_x:dim_x+2,i+1] = model.get_pr(ekf.x)
    transPos[:,i+1] = [tx[0],tx[1]]
    filtered_tx[:,i+1] = ekf.x[:] - x
    mah[i+1] = ekf.mahalanobis
    aoa[i+1] = aoa_noise * 180/math.pi
    aoa_true[i+1] = aoa_ * 180/math.pi

    if print_true:
        print("control",u)
        print("state true",x)
        print("state ekf",ekf.x)
        print("cov ekf\n",ekf.P)
        print("ekf mahalanobis",ekf.mahalanobis)
        print("obs",obs,"model",model.hx(ekf.x))

        # pltx = np.array([-300,100])
        # plty = np.array([-x[2] * 300 + x[3],x[2] * 100 + x[3]])
        # plt.plot(pltx,plty)
        # pltx = np.array([-300,100])
        # plty = np.array([-ekf.x[2] * 300 + ekf.x[3], ekf.x[2] * 100 + ekf.x[3]])
        # plt.plot(pltx,plty)
        # pltx = np.array([0, get_pr(x)[0]])
        # plty = np.array([0, get_pr(x)[1]])
        # plt.plot(pltx,plty)
        # pltx = np.array([x[0], get_pr(x)[0]])
        # plty = np.array([x[1], get_pr(x)[1]])
        # plt.plot(pltx,plty)
        # plt.scatter(x[0],x[1],label='p')
        # plt.scatter(get_pr(x)[0],get_pr(x)[1],label='pr')
        # plt.scatter(ekf.x[0],ekf.x[1],label='ekf.p')
        # plt.scatter(get_pr(ekf.x)[0],get_pr(ekf.x)[1],label='ekf.pr')
        # plt.scatter(tx[0],tx[1],label='tx')
        # plt.legend(loc='upper right')
        # plt.axes().set_aspect('equal')
        # plt.show()


    i = i + 1

# # plots
# fig, axs = pl.subplots(6)
#
# lines_true = axs[0].plot(states[0,:], color='g')
# lines_filt = axs[0].plot(filtered_state_means[0,:], color='r')
# axs[0].legend((lines_true[0], lines_filt[0]), ('true', 'filtered'),loc='upper right')
# axs[0].set_ylabel('px')
#
# lines_true = axs[1].plot(states[1,:], color='g')
# lines_filt = axs[1].plot(filtered_state_means[1,:], color='r')
# axs[1].legend((lines_true[0], lines_filt[0]), ('true','filtered'),loc='upper right')
# axs[1].set_ylabel('py')
#
# lines_true = axs[2].plot(states[dim_x,:], color='g')
# lines_filt = axs[2].plot(filtered_state_means[dim_x,:], color='r')
# axs[2].legend((lines_true[0], lines_filt[0]), ('true','filtered'),loc='upper right')
# axs[2].set_ylabel('prx')
#
# lines_true = axs[3].plot(states[dim_x + 1,:], color='g')
# lines_filt = axs[3].plot(filtered_state_means[dim_x+1,:], color='r')
# axs[3].legend((lines_true[0], lines_filt[0]), ('true','filtered'),loc='upper right')
# axs[3].set_ylabel('pry')
#
# lines_true = axs[4].plot(states[2,:], color='g')
# lines_filt = axs[4].plot(filtered_state_means[2,:], color='r')
# axs[4].legend((lines_true[0], lines_filt[0]), ('true','filtered'),loc='upper right')
# axs[4].set_ylabel('m')
#
# lines_true = axs[5].plot(states[3,:], color='g')
# lines_filt = axs[5].plot(filtered_state_means[3,:], color='r')
# axs[5].legend((lines_true[0], lines_filt[0]), ('true','filtered'),loc='upper right')
# axs[5].set_ylabel('c_y')
#
# plt.show()



# pltx = np.array([-300,100])
# plty = np.array([-model_true.m * 300 + model_true.cy, model_true.m * 100 + model_true.cy])
# plt.plot(pltx,plty,lw=3)
# if dim_x > 2:
#     for i in range(1,N,50):
#         pltx = np.array([-200 + filtered_state_means[dim_x,i], filtered_state_means[dim_x,i]+200])
#         plty = np.array([filtered_state_means[2, i] * pltx[0] + filtered_state_means[3, i], filtered_state_means[2, i] * pltx[1] + filtered_state_means[3, i]])
#         plt.plot(pltx,plty,lw=1)
error = np.sum(np.abs(states - filtered_state_means)**2,axis=0)**(0.5)

fig, axs = plt.subplots(1,3)
axs[0].scatter(states[0,:],states[1,:],marker='1',label='p',s=20)
axs[0].scatter(filtered_state_means[0,:],filtered_state_means[1,:],marker='1',label='EKF:p',s=20)
axs[0].scatter(filtered_state_means[0,0],filtered_state_means[1,0],marker='o',color='red',s=100)
axs[0].scatter(filtered_state_means[0,-1],filtered_state_means[1,-1],marker='o',color='green',s=100)
axs[0].scatter(tx[0],tx[1],label='tx',color='tab:olive',s=100)
axs[0].set_xlabel('$x$ [m]')
axs[0].set_ylabel('$y$ [m]')
axs[0].legend(loc='upper left')#,ncol=3,bbox_to_anchor=(0.35, 1.2))

axs[1].plot(error)
axs[1].set_yscale('log')
axs[1].set_xlabel('Control iteration')
axs[1].set_ylabel(r'$\Vert EKF:p - p\Vert$')

axs[2].plot(aoa[1:],label='meas.',marker='1')
axs[2].plot(aoa_true[1:],label='true',marker='1')
axs[2].legend(loc='upper center',ncol=3)#,bbox_to_anchor=(0.35, 1.2))
axs[2].set_ylabel('AoA [deg]')
axs[2].set_xlabel('Control iteration')

# fig, axs = plt.subplots(2)
# axs[0].scatter(range(N-1), aoa[1:],marker='1')
# axs[0].scatter(range(N-1), aoa_true[1:],marker='1')
# axs[0].set_ylabel('AoA [deg]')
# axs[0].set_xticks([])
# axs[1].scatter(range(N), mah,marker='1')
# axs[1].set_yscale('log')
# axs[1].set_ylim([1e-7, 10])
# axs[1].set_ylabel('Mahalanobis')
# axs[1].set_xlabel('Iteration')
# axs[1].grid(True)
plt.show()





==> data/losModel.py <==
import numpy as np
from numpy import linalg as LA

def thr(thres, val):
    sgn = 1.
    if val < 0.:
        sgn = -1.
    return sgn * max(thres, sgn * val);

class los_model:

    def __init__(self):
        self.dim_x = 2
        self.dim_u = 2
        self.dim_z = 2

    def fx(self, x,u):
        #
        f = x
        f[0:2] = f[0:2] + u
        return f

    def Fx(self, x):
        #
        return np.identity(self.dim_x)

    def Bx(self, x):
        out = np.zeros((self.dim_x, self.dim_u))
        out[0,0] = 1
        out[1,1] = 1
        return out

    def hx(self, x):
        p = x[0:2]
        p_nrm = np.linalg.norm(p)
        hx = np.zeros(self.dim_z)

        hx = 1/thr(1e-4,p_nrm) * (p)

        return hx

    def hx_aoa(self, aoa):
        hx = np.zeros(self.dim_z)
        hx[0] = np.cos(aoa)
        hx[1] = np.sin(aoa)

        return hx

    def Hx(self, x):
        H_mat=np.zeros((self.dim_z, self.dim_x))

        H_mat[0,0] = 1 / thr(1e-4,LA.norm(x)) - x[0] ** 2 * thr(1e-4,(x @ x)) ** (-3/2)
        H_mat[0,1] = -x[0] * x[1]  * thr(1e-4,x @ x) ** (-3/2)
        H_mat[1,0] = -x[1] * x[0]  * thr(1e-4,x @ x) ** (-3/2)
        H_mat[1,1] = 1 / thr(1e-4,LA.norm(x)) - x[1] ** 2 * thr(1e-4,(x @ x)) ** (-3/2)

        return H_mat

    def getAoa(self, x):
        px = x[0]
        py = x[1]

        aoa = np.arctan(py/px)

        return aoa

    def get_pr(self,x):
        return np.zeros(2)


==> data/nlosModel.py <==
import numpy as np
from numpy import linalg as LA

def thr(thres, val):
    sgn = 1.
    if val < 0.:
        sgn = -1.
    return sgn * max(thres, sgn * val);

class nlos_model:

    def __init__(self, m, cx, cy):
        self.dim_x = 2
        self.dim_z = 2
        self.dim_u = 2
        self.m = m
        self.cx = cx
        self.cy = cy
        self.numThres = 1e-8

    def fx(self, x,u):
        #
        f = x
        f[0:2] = f[0:2] + u
        return f

    def Fx(self, x):
        #
        return np.identity(self.dim_x)

    def Bx(self, x):
        out = np.zeros((self.dim_x, self.dim_u))
        out[0,0] = 1
        out[1,1] = 1
        return out

    def hx(self, x):
        p = x[0:2]
        pr = self.get_pr(x)
        prp_nrm = np.linalg.norm(pr - p)
        hx = np.zeros(self.dim_z)

        hx = 1/max(self.numThres, prp_nrm) * (pr - p)

        return hx

    def hx_aoa(self, aoa):
        hx = np.zeros(self.dim_z)
        hx[0] = -np.cos(aoa)
        hx[1] = -np.sin(aoa)

        return hx

    def Hx(self, x):
        px = x[0]
        py = x[1]
        pr = self.get_pr(x)
        prx = pr[0]
        pry = pr[1]
        prp_nrm = np.linalg.norm(pr - x[0:2])
        prpTprp32 = pow((pr - x[0:2])@(pr - x[0:2]),3/2)
        dPrdx = self.getdPrdx(x)
        H_mat=np.zeros((self.dim_z, self.dim_x))

        H_mat[0,0] = 1 / max(self.numThres, prp_nrm) * (dPrdx[0,0] - 1) - (prx - px) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[0,1] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,1] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))

        H_mat[1,0] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,0] - (pry - py) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[1,1] = 1 / max(self.numThres, prp_nrm) * (dPrdx[1,1] - 1) - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))

        return H_mat

    def get_pr(self, x):
        out = np.zeros((2))
        p = x[0:2]
        px = x[0]
        py = x[1]
        m = self.m
        cy = self.cy

        # out[0] = ((self.cy - self.cx*self.m)*(px - 2*self.cy*self.m + 2*self.m*py + 2*self.cx*pow(self.m,2) - pow(self.m,2)*px)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*  self.cy - py - 2*self.cx*self.m + self.m*px))
        # out[1] = self.m * (out[0] - self.cx) + self.cy
        out[0] = (cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px))
        out[1] = m * out[0] + cy

        return out

    def getdPrdx(self, x):
        out = np.zeros((2,self.dim_x))
        px = x[0]
        py = x[1]
        m = self.m
        cy = self.cy

        out[0,0] = - (cy*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*m*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[0,1] = (2*cy*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) + (cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))

        out[1,0] =- (cy*m*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*pow(m,2)*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[1,1] =- (cy*m*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*pow(m,2)*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))

        return out

    def getAoa(self, x):
        px = x[0]
        py = x[1]
        pr = self.get_pr(x)
        prx = pr[0]
        pry = pr[1]

        print("(prx-px),(pry-py)",(prx-px),(pry-py))
        print("(pry-py)/(prx-px)",(pry-py)/(prx-px))
        aoa = np.arctan((pry-py)/(prx-px))

        return aoa




==> data/nlosModelFull.py <==
import numpy as np
from numpy import linalg as LA

def thr(thres, val):
    sgn = 1.
    if val < 0.:
        sgn = -1.
    return sgn * max(thres, sgn * val);

class nlos_model_full:

    def __init__(self):
        self.dim_x = 4
        self.dim_z = 2
        self.dim_u = 2
        self.numThres = 1e-12

    def fx(self, x,u):
        #
        f = x
        f[0:2] = f[0:2] + u
        return f

    def Fx(self, x):
        #
        return np.identity(self.dim_x)

    def Bx(self, x):
        out = np.zeros((self.dim_x, self.dim_u))
        out[0,0] = 1
        out[1,1] = 1
        return out

    def hx(self, x):
        p = x[0:2]
        pr = self.get_pr(x)
        prp_nrm = np.linalg.norm(pr - p)
        hx = np.zeros(self.dim_z)

        hx = 1/max(self.numThres, prp_nrm) * (pr - p)

        return hx

    def Hx(self, x):
        px = x[0]
        py = x[1]
        pr = self.get_pr(x)
        prx = pr[0]
        pry = pr[1]
        prp_nrm = np.linalg.norm(pr - x[0:2])
        prpTprp32 = pow((pr - x[0:2])@(pr - x[0:2]),3/2)
        dPrdx = self.getdPrdx(x)
        H_mat=np.zeros((self.dim_z, self.dim_x))

        H_mat[0,0] = 1 / max(self.numThres, prp_nrm) * (dPrdx[0,0] - 1) - (prx - px) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[0,1] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,1] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))
        H_mat[0,2] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,2] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,2] * (prx-px) + dPrdx[1,2] * (pry - py))
        H_mat[0,3] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,3] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,3] * (prx-px) + dPrdx[1,3] * (pry - py))

        H_mat[1,0] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,0] - (pry - py) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[1,1] = 1 / max(self.numThres, prp_nrm) * (dPrdx[1,1] - 1) - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))
        H_mat[1,2] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,2] - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,2] * (prx-px) + dPrdx[1,2] * (pry - py))
        H_mat[1,3] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,3] - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,3] * (prx-px) + dPrdx[1,3] * (pry - py))

        return H_mat

    def get_pr(self, x):
        out = np.zeros((2))
        p = x[0:2]
        px = x[0]
        py = x[1]
        m = x[2]
        cy = x[3]

        out[0] = (cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px))
        out[1] = m * out[0] + cy

        return out

    def getdPrdx(self, x):
        out = np.zeros((2,self.dim_x))
        px = x[0]
        py = x[1]
        m = x[2]
        cy = x[3]

        out[0,0] = - (cy*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*m*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[0,1] = (2*cy*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) + (cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[0,2] =- (cy*(2*cy - 2*py + 2*m*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*m*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,pow(pow(m,2) + 1,2)*(2*cy - py + m*px)) - (cy*px*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[0,3] =(px - 2*cy*m + 2*m*py - pow(m,2)*px)/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))

        out[1,0] =- (cy*m*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*pow(m,2)*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[1,1] =- (cy*m*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*pow(m,2)*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[1,2] =(cy*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (cy*m*(2*cy - 2*py + 2*m*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*pow(m,2)*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,pow(pow(m,2) + 1,2)*(2*cy - py + m*px)) - (cy*m*px*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2))
        out[1,3] =(m*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*pow(m,2))/thr(self.numThres,(pow(m,2) + 1)*(2*cy - py + m*px)) - (2*cy*m*(px - 2*cy*m + 2*m*py - pow(m,2)*px))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cy - py + m*px,2)) + 1

        return out

    def getAoa(self, x):
        pr = self.get_pr(x)
        px = x[0]
        py = x[1]
        prx = pr[0]
        pry = pr[1]

        aoa = np.arctan((pry-py)/(prx-px))

        return aoa

    def rayViol(self, x):
        pr = self.get_pr(x)
        p = x[0:2]
        u = np.array([1,x[2]])
        print("pr",pr)
        print("p",p)
        print("u",u)

        rayViol = pr @ u / np.linalg.norm(pr) + (pr - p) @ u / np.linalg.norm(pr - p)

        return rayViol




==> data/nlosModelFullInv.py <==
import numpy as np
from numpy import linalg as LA

def thr(thres, val):
    sgn = 1.
    if val < 0.:
        sgn = -1.
    return sgn * max(thres, sgn * val);

class nlos_model_full_inv:

    def __init__(self):
        self.dim_x = 4
        self.dim_u = 2
        self.dim_z = 2
        self.numThres = 1e-8

    def fx(self, x,u):
        #
        f = x
        f[0:2] = f[0:2] + u
        return f

    def Fx(self, x):
        #
        return np.identity(self.dim_x)

    def Bx(self, x):
        out = np.zeros((self.dim_x, self.dim_u))
        out[0,0] = 1
        out[1,1] = 1
        return out

    def hx(self, x):
        p = x[0:2]
        pr = self.get_pr(x)
        prp_nrm = np.linalg.norm(pr - p)
        hx = np.zeros(self.dim_z)

        hx = 1/max(1e-4, prp_nrm) * (pr - p)

        return hx

    def Hx(self, x):
        px = x[0]
        py = x[1]
        pr = self.get_pr(x)
        prx = pr[0]
        pry = pr[1]
        prp_nrm = np.linalg.norm(pr - x[0:2])
        prpTprp32 = pow((pr - x[0:2])@(pr - x[0:2]),3/2)
        dPrdx = self.getdPrdx(x)
        H_mat=np.zeros((self.dim_z, self.dim_x))

        H_mat[0,0] = 1 / max(self.numThres, prp_nrm) * (dPrdx[0,0] - 1) - (prx - px) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[0,1] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,1] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))
        H_mat[0,2] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,2] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,2] * (prx-px) + dPrdx[1,2] * (pry - py))
        H_mat[0,3] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,3] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,3] * (prx-px) + dPrdx[1,3] * (pry - py))

        H_mat[1,0] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,0] - (pry - py) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[1,1] = 1 / max(self.numThres, prp_nrm) * (dPrdx[1,1] - 1) - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))
        H_mat[1,2] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,2] - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,2] * (prx-px) + dPrdx[1,2] * (pry - py))
        H_mat[1,3] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,3] - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,3] * (prx-px) + dPrdx[1,3] * (pry - py))

        return H_mat

    def get_pr(self, x):
        out = np.zeros((2))
        p = x[0:2]
        px = x[0]
        py = x[1]
        m = x[2]
        cx = x[3]

        out[1] = (cx*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py))
        out[0] = m * (out[1]) + cx

        return out

    def getdPrdx(self, x):
        out = np.zeros((2,self.dim_x))
        px = x[0]
        py = x[1]
        m = x[2]
        cx = x[3]

        out[0,0] = (2*cx*pow(m,2))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) + (cx*m*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[0,1] = - (cx*m*(pow(m,2) - 1))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (cx*pow(m,2)*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[0,2] = (cx*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (cx*m*(2*cx - 2*px + 2*m*py))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*pow(m,2)*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,pow(pow(m,2) + 1,2)*(2*cx - px + m*py)) - (cx*m*py*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[0,3] = (m*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*pow(m,2))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*m*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2)) + 1

        out[1,0] = (2*cx*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) + (cx*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[1,1] = (2*cx*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) + (cx*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[1,2] = - (cx*(2*cx - 2*px + 2*m*py))/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*m*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,pow(pow(m,2) + 1,2)*(2*cx - px + m*py)) - (cx*py*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))
        out[1,3] = (py - 2*cx*m + 2*m*px - pow(m,2)*py)/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*m)/thr(self.numThres,(pow(m,2) + 1)*(2*cx - px + m*py)) - (2*cx*(py - 2*cx*m + 2*m*px - pow(m,2)*py))/thr(self.numThres,(pow(m,2) + 1)*pow(2*cx - px + m*py,2))


        return out

    def getAoa(self, x):
        pr = self.get_pr(x)
        px = x[0]
        py = x[1]
        prx = pr[0]
        pry = pr[1]

        aoa = np.arctan((pry-py)/(prx-px))

        return aoa



==> data/nlosModelInv.py <==
import numpy as np
from numpy import linalg as LA

def thr(thres, val):
    sgn = 1.
    if val < 0.:
        sgn = -1.
    return sgn * max(thres, sgn * val);

class nlos_model_inv:

    def __init__(self, m, cx, cy):
        self.dim_x = 2
        self.dim_u = 2
        self.dim_z = 2
        self.m = m
        self.cx = cx
        self.cy = cy
        self.numThres = 1e-8

    def fx(self, x,u):
        #
        f = x
        f[0:2] = f[0:2] + u
        return f

    def Fx(self, x):
        #
        return np.identity(self.dim_x)

    def Bx(self, x):
        out = np.zeros((self.dim_x, self.dim_u))
        out[0,0] = 1
        out[1,1] = 1
        return out

    def hx(self, x):
        p = x[0:2]
        pr = self.get_pr(x)
        prp_nrm = np.linalg.norm(pr - p)
        hx = np.zeros(self.dim_z)

        hx = 1/max(1e-4, prp_nrm) * (pr - p)

        return hx

    def Hx(self, x):
        px = x[0]
        py = x[1]
        pr = self.get_pr(x)
        prx = pr[0]
        pry = pr[1]
        prp_nrm = np.linalg.norm(pr - x[0:2])
        prpTprp32 = pow((pr - x[0:2])@(pr - x[0:2]),3/2)
        dPrdx = self.getdPrdx(x)
        H_mat=np.zeros((self.dim_z, self.dim_x))

        H_mat[0,0] = 1 / max(self.numThres, prp_nrm) * (dPrdx[0,0] - 1) - (prx - px) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[0,1] = 1 / max(self.numThres, prp_nrm) * dPrdx[0,1] - (prx - px) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))

        H_mat[1,0] = 1 / max(self.numThres, prp_nrm) * dPrdx[1,0] - (pry - py) / thr(self.numThres,prpTprp32) * ((dPrdx[0,0]-1) * (prx-px) + dPrdx[1,0] * (pry - py))
        H_mat[1,1] = 1 / max(self.numThres, prp_nrm) * (dPrdx[1,1] - 1) - (pry - py) / thr(self.numThres,prpTprp32) * (dPrdx[0,1] * (prx-px) + (dPrdx[1,1]-1) * (pry - py))

        return H_mat

    def get_pr(self, x):
        out = np.zeros((2))
        p = x[0:2]
        px = x[0]
        py = x[1]

        out[1] = ((self.cx - self.cy*self.m)*(py - 2*self.cx*self.m + 2*self.m*px + 2*self.cy*pow(self.m,2) - pow(self.m,2)*py)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*self.cx - px - 2*self.cy*self.m + self.m*py))
        out[0] = self.m * (out[1] - self.cy) + self.cx

        return out

    def getdPrdx(self, x):
        out = np.zeros((2,self.dim_x))
        px = x[0]
        py = x[1]

        out[0,0] = self.m*(((self.cx - self.cy*self.m)*(py - 2*self.cx*self.m + 2*self.m*px + 2*self.cy*pow(self.m,2) - pow(self.m,2)*py)) / thr(self.numThres,(pow(self.m,2) + 1)*pow((2*self.cx - px - 2*self.cy*self.m + self.m*py),2)) + (2*self.m*(self.cx - self.cy*self.m)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*self.cx - px - 2*self.cy*self.m + self.m*py)))
        out[0,1] = -self.m*(((pow(self.m,2) - 1)*(self.cx - self.cy*self.m)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*self.cx - px - 2*self.cy*self.m + self.m*py)) + (self.m*(self.cx - self.cy*self.m)*(py - 2*self.cx*self.m + 2*self.m*px + 2*self.cy*pow(self.m,2) - pow(self.m,2)*py)) / thr(self.numThres,(pow(self.m,2) + 1)*pow(2*self.cx - px - 2*self.cy*self.m + self.m*py,2)))


        out[1,0] = ((self.cx - self.cy*self.m)*(py - 2*self.cx*self.m + 2*self.m*px + 2*self.cy*pow(self.m,2) - pow(self.m,2)*py)) / thr(self.numThres,(pow(self.m,2) + 1)*pow(2*self.cx - px - 2*self.cy*self.m + self.m*py,2)) + (2*self.m*(self.cx - self.cy*self.m)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*self.cx - px - 2*self.cy*self.m + self.m*py))
        out[1,1] = ((self.cx - self.cy*self.m)*(py - 2*self.cx*self.m + 2*self.m*px + 2*self.cy*pow(self.m,2) - pow(self.m,2)*py)) / thr(self.numThres,(pow(self.m,2) + 1)*pow(2*self.cx - px - 2*self.cy*self.m + self.m*py,2)) + (2*self.m*(self.cx - self.cy*self.m)) / thr(self.numThres,(pow(self.m,2) + 1)*(2*self.cx - px - 2*self.cy*self.m + self.m*py))

        return out

    def getAoa(self, x):
        pr = self.get_pr(x)
        px = x[0]
        py = x[1]
        prx = pr[0]
        pry = pr[1]

        aoa = np.arctan((pry-py)/(prx-px))

        return aoa


